Understanding Xacro Misunderstandings

The Xacro XML macro language extends the Universal Robot Description Format (URDF) and is part of a critical toolchain from geometric representations to simulation, visualization, and system execution. However, members of the robotics community, especially newcomers, struggle to troubleshoot and understand the interplay between systems and the Xacro preprocessing pipeline. To better understand how system developers struggle with Xacros, we manually examine 712 Xacro-related questions from the question and answer site http://answers.ros.org and find Xacro misunderstandings fit into 10 key categories using a systematic, qualitative approach called Open Coding. By examining the 'tags' applied to questions, we further find that Xacro problems manifest in a befuddlingly broad set of contexts. This hinders onboarding and complicates system developers' understanding of representations and tools in the Robot Operating System. We aim to provide an empirical grounding that identifies and prioritizes impediments to users of open robotics systems, so that tool designers, teachers, and robotics practitioners can devise ways of improving robot software tooling and education.

==> ICRA 2022 Understanding Xacro Misunderstandings/scripts-and-data/2021_XACROS_CREATE_PLOTS.R <==

library(ggplot2)

rostags_top_100 = head(rostags2,75)

q <- ggplot(data = rostags_top_100, aes(x=reorder(Tag, -Count), y=Count)) + 
  geom_col()  + 
  theme(axis.text.x=element_text(angle = 90, hjust = 1.0, vjust=0.5, size=6),
        axis.title.x=element_text(size=9),
        axis.title.y=element_text(size=9),
        plot.title = element_text(hjust = 0.5, size=10)
        ) +
  #theme_bw() +
  labs(y="COUNT", x = "QUESTION TAG") +
  ggtitle("DISTRIBUTION OF TOP 75 XACRO QUESTION TAGS")
ggsave(plot = q, width = 7, height = 2, dpi = 600, filename = "distribution_of_tags.pdf")

# SAME THING BUT WITH CATEGORIES


library(ggplot2)

rostags_top_75 = head(rostags_color,75)
rostags_top_75$type_as_factor <- as.factor(rostags_top_75$type)

cbbPalette <- c("#000000", "#E69F00", "#56B4E9", "#009E73", "#F0E442", "#0072B2", "#D55E00", "#CC79A7")

q <- ggplot(data = rostags_top_75, aes(x=reorder(tag, -count), y=count, fill=type) ) + 
  geom_col()  + 
  theme(axis.text.x=element_text(angle = 90, hjust = 1.0, vjust=0.5, size=6),
        axis.title.x=element_text(size=9),
        axis.title.y=element_text(size=9),
        plot.title = element_text(hjust = 0.5, size=10),
        legend.title=element_blank(),
        legend.text=element_text(size=8),
        legend.key.size = unit(0.8,"line")
  ) + 
  scale_fill_manual(values=cbbPalette) + 
  #theme_bw() +
  labs(y="COUNT", x = "QUESTION TAG") +
  ggtitle("DISTRIBUTION OF TOP 75 XACRO QUESTION TAGS")
ggsave(plot = q, width = 7, height = 2, dpi = 600, filename = "distribution_of_tags.pdf")



# PIE CHART

# Package

library(ggplot2)
library(dplyr)

data <- `xacro_rosans_08_03_2021_17_22_21...Sheet5.(1)`
data

colnames(data)
d2

# Plot
#q <- d2 %>%
 # arrange(-d2$COUNT) %>%    # First sort by val. This sorts the dataframe but NOT the factor levels
  #mutate(name=factor(CATEGORY, levels=CATEGORY)) %>%   # This trick update the factor levels
  
q<-ggplot(data=d2, aes(x=reorder(CATEGORY, COUNT), y=COUNT)) +
  geom_segment( aes(xend=CATEGORY, yend=0)) +
  geom_point( size=4, color="orange") +
  coord_flip() +
  theme(axis.title.x=element_text(size=7)) +
  theme_bw() +
  xlab("")
ggsave(plot = q, width = 4.5, height = 2.5, dpi = 600, filename = "category_lollipop.pdf")


==> scripts-and-data/2021_XACROS_CREATE_PLOTS.R <==

library(ggplot2)

rostags_top_100 = head(rostags2,75)

q <- ggplot(data = rostags_top_100, aes(x=reorder(Tag, -Count), y=Count)) + 
  geom_col()  + 
  theme(axis.text.x=element_text(angle = 90, hjust = 1.0, vjust=0.5, size=6),
        axis.title.x=element_text(size=9),
        axis.title.y=element_text(size=9),
        plot.title = element_text(hjust = 0.5, size=10)
        ) +
  #theme_bw() +
  labs(y="COUNT", x = "QUESTION TAG") +
  ggtitle("DISTRIBUTION OF TOP 75 XACRO QUESTION TAGS")
ggsave(plot = q, width = 7, height = 2, dpi = 600, filename = "distribution_of_tags.pdf")

# SAME THING BUT WITH CATEGORIES


library(ggplot2)

rostags_top_75 = head(rostags_color,75)
rostags_top_75$type_as_factor <- as.factor(rostags_top_75$type)

cbbPalette <- c("#000000", "#E69F00", "#56B4E9", "#009E73", "#F0E442", "#0072B2", "#D55E00", "#CC79A7")

q <- ggplot(data = rostags_top_75, aes(x=reorder(tag, -count), y=count, fill=type) ) + 
  geom_col()  + 
  theme(axis.text.x=element_text(angle = 90, hjust = 1.0, vjust=0.5, size=6),
        axis.title.x=element_text(size=9),
        axis.title.y=element_text(size=9),
        plot.title = element_text(hjust = 0.5, size=10),
        legend.title=element_blank(),
        legend.text=element_text(size=8),
        legend.key.size = unit(0.8,"line")
  ) + 
  scale_fill_manual(values=cbbPalette) + 
  #theme_bw() +
  labs(y="COUNT", x = "QUESTION TAG") +
  ggtitle("DISTRIBUTION OF TOP 75 XACRO QUESTION TAGS")
ggsave(plot = q, width = 7, height = 2, dpi = 600, filename = "distribution_of_tags.pdf")



# PIE CHART

# Package

library(ggplot2)
library(dplyr)

data <- `xacro_rosans_08_03_2021_17_22_21...Sheet5.(1)`
data

colnames(data)
d2

# Plot
#q <- d2 %>%
 # arrange(-d2$COUNT) %>%    # First sort by val. This sorts the dataframe but NOT the factor levels
  #mutate(name=factor(CATEGORY, levels=CATEGORY)) %>%   # This trick update the factor levels
  
q<-ggplot(data=d2, aes(x=reorder(CATEGORY, COUNT), y=COUNT)) +
  geom_segment( aes(xend=CATEGORY, yend=0)) +
  geom_point( size=4, color="orange") +
  coord_flip() +
  theme(axis.title.x=element_text(size=7)) +
  theme_bw() +
  xlab("")
ggsave(plot = q, width = 4.5, height = 2.5, dpi = 600, filename = "category_lollipop.pdf")

